RLlib: Abstractions for Distributed Reinforcement Learning

Reinforcement learning (RL) algorithms involve the deep nesting of highly irregular computation patterns, each of which typically exhibits opportunities for distributed computation. We argue for distributing RL components in a composable way by adapting algorithms for top-down hierarchical control, thereby encapsulating parallelism and resource requirements within short-running compute tasks. We demonstrate the benefits of this principle through RLlib: a library that provides scalable software primitives for RL. These primitives enable a broad range of algorithms to be implemented with high performance, scalability, and substantial code reuse. RLlib is available at https://rllib.io/.

==> code/alphago.py <==
class AlphaGoZero(Algorithm):
    """Outline of a top-level Ray RL algorithm for AlphaGo Zero.

    This models the various distributed components in AlphaGo Zero as Ray
    actors. The train() call processes results from these components, routing
    data and launching new component actors as needed.

    Helper classes:
        AlphaGoEvaluator - Evaluator for self-play, holding the AlphaGo model.
        AlphaGoOptimizer - Optimizer wrapping SyncLocalOptimizer.
        SharedReplayBuffer - Evaluator backed by a replay buffer.

    Helper functions:
        elo_estimate - Estimates the strength of the given model.
        compare_models - Compares two models, returning the victory margin.
    """

    def __init__(self):
        self.best_model = AlphaGoEvaluator()
        self.replay_buffer = SharedReplayBuffer.remote()

        # AlphaGoOptimizers pull from the shared replay buffer to improve their
        # model. Note that AlphaGo Zero has many concurrent optimizers.
        self.optimizers = [
            AlphaGoOptimizer.remote(self.replay_buffer) for _ in range(20)]
        self.optimizer_tasks = set()
        weights = self.best_model.get_weights()
        # Initialize and kick off optimizer tasks
        for opt in self.optimizers:
            opt.set_weights.remote(weights)
            self.optimizer_tasks.append(opt.step.remote())

        # Self-play evaluators constantly evaluate the current best model and
        # add samples into the shared replay buffer.
        self.self_play_evaluators = [
            AlphaGoEvaluator.remote() for _ in range(20)]
        self.self_play_tasks = set()
        for ev in evaluators:
            self.self_play_tasks.append(ev.sample.remote())

        # When optimizers finish an optimization round, their model is compared
        # with the current best model to see if it can replace it. This set
        # tracks those concurrent comparison tasks.
        self.compare_tasks = set()

    def train(self):
        """Implements the train() method required for all Ray RL algorithms."""

        result = elo_estimate.remote(self.best_model)
        start = time.time()

        # Return when enough time has passed and our new ELO estimation
        # finishes (the model will always be slightly ahead of the ELO).
        while time.time() - start < 60 or not ray.wait(result, timeout=0.0):
            self._step()

        return result

    def _step(self):
        """One step of the event loop that coordinates AlphaGo components."""

        # For simplicity, assume ray.wait() also returns the worker that ran
        # the task. As of Ray 0.2 you would need to track this in a dict.
        result_id, result_worker, _ = ray.wait(
            self.optimizer_tasks + self.self_play_tasks + self.compare_tasks)

        if result_id in self.optimizer_tasks:
            # Launch a compare task to see if we can beat the best model
            self.compare_tasks.append(
                compare_models.remote(best_model, result_id))
            # Continue optimization on this worker
            self.optimizer_tasks.append(result_worker.step.remote())
            self.optimizer_tasks.remove(result_id)

        if result_id in self.self_play_tasks:
            # Tell the replay buffer to incorporate the new rollouts
            self.replay_buffer.add_samples.remote(result_id)
            # Continue self play on this worker
            self.self_play_tasks.append(result_worker.sample.remote())
            self.self_play_tasks.remove(result_id)

        if result_id in self.compare_tasks:
            self.compare_tasks.remove(result_id)
            result = ray.get(result_id)
            # If it beats the current best model, broadcast new weights to
            # all evaluators and optimizers.
            if result.win_ratio >= 0.55:
                self.best_model = ray.get(result.model)
                weights = ray.put(self.best_model.get_weights())
                for ev in self.self_play_evaluators:
                    ev.set_weights.remote(weights)
                for opt in self.optimizers:
                    opt.set_weights.remote(weights)
                ray.kill(self.compare_tasks)
                self.compare_tasks = []


@ray.remote
class AlphaGoEvaluator(Evaluator):
    def sample(self):
        # return self-play rollouts based on current policy. Note that
        # self-play itself may be parallelized, launching further remote tasks.

    # standard update methods around the current policy
    def grad(self, samples): ...
    def weights(self): ....
    def set_weights(self, weights): ...


@ray.remote
class AlphaGoOptimizer(SyncLocalOptimizer):
    def __init__(self, replay_buffer):
        self.evaluator = AlphaGoEvaluator()
        SyncLocalOptimizer.__init__(self, self.evaluator, [replay_buffer])

    def set_weights(self, weights):
        self.evaluator.set_weights(weights)


@ray.remote
class SharedReplayBuffer(Evaluator):
    def add_samples(self, samples):
        # adds the given samples to the internal buffer

    def sample(self):
        # return batch of experience from internal buffer

    # don't need to implement these since AlphaGoOptimizer never calls them
    def grad(self, samples): pass
    def weights(self): pass
    def set_weights(self, weights): pass


@ray.remote
def compare_models(current_best, candidate):
    # compares the models, returning the candidate win ratio


@ray.remote
def elo_estimate(model):
    # returns an ELO estimate of the given model


==> code/functional.py <==

#
def evolution( theta [], statistics=None):
    """
    Args:
        theta []: list of parameters
        statistics (optional): for deciding which parameters to keep
    Returns: list of parameters
    """
    return theta []

def env(state, action):
    """
    Dynamics model - takes in state, action, and outputs state

    Args:
        state: current state of world
        action: action or restart

    Returns:
        state: new state after action is applied
        reward
    """
    return state, reward

def sampler(env, pi, theta):
    """

    Args:
        env: transition function - assume initial state
        pi: function that takes theta and state to output action
        theta: weights

    Returns:
        data: rollout data - rewards, states, actions, adv, etc (or partial rollout)
    """
    return data

def replay(buffer, buffer_data):
    """
    Args:
        buffer: a sampling policy from the data
        buffer_data: all rollout data included in buffer
    Returns:
        data: sampled rollout data
    """
    return data

def gradient(theta, loss, data):
    """
    Automatic differentiation assuming knowledge of computation graph
    Args:
        theta: weights to the graph
        loss: head of graph
        data: rollout data (x)
    Returns:
        grad_theta: f'_{theta}(x)
    """
    return grad_theta

def optimize(theta, grad, momentum):
    """

    Args:
        theta: weights
        grad: gradient to weights
        momentum: optimizer parameters
    Returns:
        theta: theta + step_size * momentum * grad
        momentum: new updated
    """
    return theta, momentum

def MCTS(env, state,  pi, theta):
    """
    Subroutine. Can be a planning task or MCTS or anything.
    """
    return something


################
# assume we have primitives
def collect_1():
    pass

def collect_all():
    pass

################

def AC(env, pi, loss, sampler):
    for i in range(N):
        data = sampler(env, pi, theta_i)
        grad = gradient(theta_i, data, loss)
        theta_i, momentum = optimize(theta_i, grad, momentum)

#Scaled PPO

loss = ProximalPolicyLoss
sampler = lambda args: collect_all([remote(sampler(args)) for i in machines])
AC(env, pi, loss, sampler)

# Scaled A3C

sampler = lambda args: remote(partial_rollout(args, step=20))
loss = ActorCriticLoss

def A3C(env, pi, loss, sampler):

    def async_gradient(theta, sampler, env, pi, loss, last_state):
        data, last_state = sampler(env(last_state), pi, theta_i)
        return gradient(theta_i, data , loss), last_state

    Queue = [remote(async_gradient(theta, sampler, env, pi, loss, None))
                for x in machines]

    for i in range(N):
        grad, last_state = collect_1(Queue)
        theta_i, momentum = optimize(theta_i, grad, momentum)
        Queue += remote(gradient(theta_i, sampler(env, pi, theta_i), loss, last_state))


#AlphaGo:
    ##Assume buffer is stateful actor

def optimizer_iteration(buffer, theta_i, expert):
    for i in 5000:
        data = replay(buffer)
        grad = gradient(theta_i, data, loss)
        theta_i, momentum = optimize(theta_i, grad, momentum)
    return evolve(theta_i, expert)

def evolve(theta, expert):
    results = remote(selfplay(NoMCTS, theta, env(expert), buffer))
    if new_expert(results):
        return theta
    else:
        return expert

def selfplay(MCTS, theta, env, buffer):
    while not done:
        state = envstep(env, theta, pi, a, state)
        data += state
        a = MCTS(pi, theta, state)
    buffer.insert(data)

def alphago0():
    for i in iterations:
        selfplay_q = [remote(selfplay(MCTS, expert, env(expert), buffer)) for i in tpu_machines]
        ps_q = [remote(optimizer_iteration(buffer, theta_i, expert)) for i in ps_machines]
        while True:
            if collect_1(selfplay_q, non_blocking=True):
                selfplay_q.append(remote(selfplay(MCTS, expert, env(expert, buffer))))
            theta = collect_1(ps_q, non_blocking=True)
            if theta != expert:
                break
            else:
                ps_q.append(remote(optimizer_iteration(buffer, theta, expert)))


==> code/hyperparam_integration.py <==
# For each trial, Ray's hyperparam tuner creates a remote instance of the
# algorithm class, which in turn may create other remote processes as needed
# for parallelization, e.g. PPO may create many remote evaluator processes.
# This enables seamless evaluation of parallel algorithms.
class ExampleAlgorithm(Algorithm):

    # result format for hyperparam search integration
    from ray.tune.result import TrainingResult
    ...

    def __init__(self, env_creator, config):
        ...  # Hyperparameters are passed in the config.

    def train():
        ...
        # To integrate with the Ray hyperparam tuner, algorithms must
        # implement a method that returns a training result object.
        return TrainingResult(
            episode_reward_mean=returns.mean(),
            episode_len_mean=lengths.mean(),
            timesteps_this_iter=lengths.sum())


==> code/mpi_large.py <==
MPI.get_rank()
if rank == 0:
    # ...
    # hyperparam grid search
    # ...
if 0 < rank <= m :
    # ... PPO code ...
if rank > n:
    # ...
    # rollout code
    # driver is at (rank mod m)+1
    # ...


==> code/mpi_small.py <==
MPI.get_rank()
if rank == 0:
    # ...
    # PPO code
    # ...
if 0 < rank <= 3:
    # ...
    # rollout code
    # driver is at 0
    # ...


==> code/offline_evaluator.py <==
class OfflineEvaluator(Evaluator):
    """Example of how an Evaluator can bridge RL training and serving."""

    def __init__(self, config):
        self.dbi = ...  # setup connection to data store
        self.srv_client = ...  # setup RPC client to online serving system
        self.model = self.srv_client.get_current_policy()  # some policy

    def sample(self):
        """Pulls samples from the offline database of experience.

        The query may need to be parameterized by the current policy to support
        training of on-policy models.
        """

        return self.dbi.query(...)

    def set_weights(self, weights):
        """Pushes a new model to the online serving system.

        Note that after setting local weights, this just suggests a model for
        deployment; actual deployment would be governed by the serving system.
        """

        self.model.set_weights(weights)
        self.srv_client.suggest_model(self.model)

    def grad(self, samples):
        return self.model.grad(samples)

    def weights(self):
        return self.model.weights()


==> code/ppoes.py <==
class PPOES(Algorithm):
    """Simple nesting of PPO within an ES loop that perturbs weights."""

    def __init__(self, env_creator, config):
        Algorithm.__init__(self, env_creator, config)
        self.variants = [
            ray.remote(ppo.PPOAgent).remote(self.env_creator, config)
            for _ in range(config["num_variants"])]

    def train(self):
        scores = {}
        pending = {r.train.remote(): r for r in self.variants}
        start = time.time()
        best_result = None
        timesteps = 0
        while pending:
            [result], _ = ray.wait(list(pending.keys()))
            agent = pending[result]
            del pending[result]
            result = ray.get(result)
            timesteps += result.timesteps_this_iter
            if (not best_result or result.episode_reward_mean >
                    best_result.episode_reward_mean):
                best_result = result
            scores[agent] = result.episode_reward_mean
            if time.time() - start < self.config["es_iteration_time"]:
                pending[agent.train.remote()] = agent

        by_score = sorted(
            [(score, agent) for (agent, score) in scores.items()])
        print("Agent rankings: {}".format(by_score))

        # Now clone the top half and add some random weight perturbations.
        ranked = [agent for (_, agent) in by_score]
        mid = len(ranked) // 2
        top_half, bottom_half = ranked[mid:], ranked[:mid]
        for winner, loser in zip(top_half, bottom_half):
            if random.random() > 0.5:
                loser.set_weights.remote(winner.get_weights.remote())
                perturb_weights.remote(loser, self.config["es_noise_stdev"])

        return best_result._replace(timesteps_this_iter=timesteps)


@ray.remote
def perturb_weights(model, noise_stdev):
    weights = ray.get(model.get_weights.remote())
    perturbation = noise_stdev * np.random.randn(len(weights))
    model.set_weights.remote(weights + perturbation)


==> code/ray_large.py <==
def grid_search():
    # ...
    for i in range(m):
        remote(PPO)
    # ...


==> code/ray_small.py <==
def PPO():
    # ...
    for i in range(n):
        remote(rollout)
    # ...


==> code/sgd_api.py <==
class PPO(Algorithm):

    def __init__(self, options):
        self.local_evaluators = PPOEvaluator(options)   # PPOEvaluator encapsulates the PPO model and loss
        self.evaluators = [PPOEvaluator.remote(options) for _ in range(NUM_WORKERS)]
        self.optimizer = SyncLocalOptimizer(self.local_evaluator, self.evaluators)

    def train(self):
        for _ in range(100):
            self.optimizer.step()
        return current_training_statistics()

        
class RLOptimizer(object):
    """Abstract RL optimizer. An optimizer implements a SGD strategy for RL.

    Optimizer implementations encapsulate various decisions that can be made
    during optimization, e.g. sync vs async, gradients on driver vs workers,
    CPU vs GPU.
    """
    def __init__(self, local_evaluator, remote_evaluators):
        self.local_evaluator = local_evaluator
        self.evaluators = remote_evaluators

    def step(self):
        raise NotImplementedError


class SyncAllReduceOptimizer(RLOptimizer):
    """Optimizer that uses the all-reduce primitive for synchronous SGD.

    Useful when sample data is large and workers have GPUs."""

    def step(self):
        grads = [E.grads.remote(E.samples.remote()) for E in evaluators]
        avg_grad <- halo.aggregate_mean(grads)
        local_evaluator.apply_gradients(avg_grad)
        weights <- halo.broadcast(local_evaluator.get_weights())
        for E in evaluators:
            E.set_weights.remote(weights)
        return weights


class SyncLocalOptimizer(RLOptimizer):
    """Optimizer that performs SGD using local devices only.

    Useful when only the driver has GPUs or gradient data is large."""

    def step(self):
        samples = ray.get([r.sample.remote() for r in self.evaluators])
        grad = self.gpu_optimizer.gradients(concatenate(samples))
        self.local_evaluator.apply_gradients(avg_grad)
        weights = ray.put(self.local_evaluator.get_weights())
        for evaluator in self.evaluators:
            evaluator.set_weights.remote(weights)
        return weights


class AsyncOptimizer(RLOptimizer):
    """Optimizer that implements async SGD, e.g. for A3C."""

    def step(self):
        weights = ray.put(self.local_evaluator.get_weights())
        pending_grads = [
            evaluator.sample_gradients.remote(weights)]
        batches_so_far = len(grads)
        while pending_grads:
            grad_id, pending_grads = ray.wait(pending_grads)
            (grad, evaluator_index) = ray.get(grad_id)[0]
            self.local_evaluator.apply_gradients(grad)
            if batches_so_far < MAX_BATCHES_PER_STEP:
                batches_so_far += 1
                pending_grads.append(
                    self.evaluators[evaluator_index].sample_gradients.remote(
                        self.local_evaluator.get_weights()))
        return self.local_evaluator.get_weights()


class Evaluator(object):
    """An evaluator is a replica of model and simulator state.

    Evaluators must implement the following API to work with RLlib optimizers.

    Functionally, evaluators provide the following transforms:

        sample(env, policy) -> samples
        compute_gradients(policy, samples) -> gradients
        apply_gradients(policy, gradients) -> policy
    """

    def sample(self):
        raise NotImplementedError

    def compute_gradients(self, samples):
        raise NotImplementedError

    def apply_gradients(self, gradients):
        raise NotImplementedError

    def get_weights(self):
        raise NotImplementedError

    def set_weights(self, weights):
        raise NotImplementedError

    def sample_gradients(self, weights=None):
        if weights:
            self.set_weights(weights)
        return self.compute_gradients(self.sample())


class ReplayBuffer(Evaluator):
    """A replay buffer wraps one or more evaluators to save samples for replay.

    For a sharded replay buffer, one buffer per evaluator can be used. One
    replay buffer can also hold samples from multiple evaluators.
    """

    def __init__(self, evaluator):
        self.evaluator = evaluator
        self.buffer = Array(...)

    def sample(self):
        samples = self.evaluator.sample()
        self.buffer.add(samples)
        return self.buffer.sample()

    def compute_gradients(self, samples):
        return self.evaluator.compute_gradients(samples)

    def apply_gradients(self, gradients):
        return self.evaluator.apply_gradients(gradients)

    def get_weights(self):
        return self.evaluator.get_weights()

    def set_weights(self, weights):
        self.evaluator.set_weights(weights)


#def optimizer_step(model, evaluators):
#    samples = ray.get([sample.remote(
#            e.get_env.remote(), e.get_policy.remote(), e.get_model.remote())
#        for e in evaluators])
#    grad = gpu_optimizer.gradients(concatenate(samples))
#    model = optimize(model, grad)
#    for e in evaluators:
#        e.set_weights.remote(model.get_weights())
#    return model


Allreduce:
    grads = [E.grads.remote(E.samples.remote()) for E in evaluators]
    avg_grad = halo.tree_reduce_mean(grads)
    local_evaluator.apply(avg_grad)
    weights = halo.broadcast(local_evaluator.get_weights())
    for E in evaluators:
        E.set_weights.remote(weights)


Sync local:
    samples = halo.get([E.sample.remote() for E in evaluators])
    avg_grad = multi_gpu_optimizer.grads(concatenate(samples))
    local_evaluator.apply(avg_grad)
    weights = halo.broadcast(local_evaluator.get_weights())
    for E in evaluators:
        E.set_weights.remote(weights)

Asynchronous:
    weights = ray.broadcast(local_evaluator.get_weights())
    pending_grads = [
        E.grads.remote(E.samples.remote()) for E in evaluators]
    batches_so_far = len(grads)
    while pending_grads:
        grad_id, E = ray.wait(pending_grads)
        pending_grads.remove(grad_id)
        local_evaluator.apply_gradients(grad_id)
        if batches_so_far < MAX_BATCHES_PER_STEP:
            batches_so_far += 1
            E.set_weights.remote(local_evaluator.get_weights())
            pending_grads.append(E.grads.remote(E.sample.remote()))


==> fig/plot_sampling.py <==
import numpy as np
import matplotlib.pyplot as plt


import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42

X_AXIS_GROUPS = [
    'Pong-GPU',
    'Pendulum-CPU',
]

n_groups = len(X_AXIS_GROUPS)

fig, ax = plt.subplots()

index = np.arange(n_groups) + .1
bar_width = 0.1

opacity = 1.0
error_config = {'ecolor': '0.3'}

PONG_GPU = [float(x) for x in "2428.83491	4831.074184	8540.714286	14257.68823	22846.62613	52391.58401	98216.90923	183241.6144".split("\t")]
PENDULUM_CPU = [float(x) for x in "15973.59587	31501.59507	54566.09186	106470.0418	213983.3392	444548.1381	885891.0602	1573436.793".split("\t")]

colors = [
    '#ffb3b3',
    '#ff9999',
    '#ff8080',
    '#ff6666',
    '#ff4d4d',
    '#83e6e6',
    '#66d9d9',
    '#47bfbf',
]
for i, (v1, v2) in enumerate(zip(PONG_GPU, PENDULUM_CPU)):
    plt.bar(index + bar_width * i, [v1, v2], bar_width,
                     alpha=opacity,
                     color=colors[i],
#                     yerr=[v1 * 0.15, v2 * 0.15],
                     error_kw=error_config,
                     label=str(2 ** i))

fig.set_size_inches(6.0, 1.5)
plt.xlabel('Number of Policy Evaluators', fontsize=10)
plt.ylabel('Actions / s', fontsize=10, position=(0, 0.475))
plt.xticks(index + bar_width * 4, X_AXIS_GROUPS, fontsize=10)
plt.yticks(fontsize=10)
plt.legend(fontsize=8, loc='upper left', bbox_to_anchor=(1.0, 1.0))
plt.yscale("log")
plt.ylim([1000, 2000000])
plt.tight_layout()
plt.gcf().subplots_adjust(bottom=0.257, top=.97, left=0.10, right=.88)
plt.savefig('sampling_scaling.pdf')

